EvryFlare II: Rotation Periods of the Cool Flare Stars in TESS Across Half the Southern Sky

We measure rotation periods and sinusoidal amplitudes in Evryscope light curves for 122 two-minute K5-M4 TESS targets selected for strong flaring. The Evryscope array of telescopes has observed all bright nearby stars in the South, producing two-minute cadence light curves since 2016. Long-term, high-cadence observations of rotating flare stars probe the complex relationship between stellar rotation, starspots, and superflares. We detect periods from 0.3487 to 104 d, and observe amplitudes from 0.008 to 0.216 g' mag. We find the Evryscope amplitudes are larger than those in TESS with the effect correlated to stellar mass (p-value=0.01). We compute the Rossby number (Ro), and find our sample selected for flaring has twice as many intermediate rotators (0.04<Ro<0.4) as fast (Ro<0.04) or slow (Ro>0.44) rotators; this may be astrophysical or a result of period-detection sensitivity. We discover 30 fast, 59 intermediate, and 33 slow rotators. We measure a median starspot coverage of 13% of the stellar hemisphere and constrain the minimum magnetic field strength consistent with our flare energies and spot coverage to be 500 G, with later-type stars exhibiting lower values than earlier-types. We observe a possible change in superflare rates at intermediate periods. However, we do not conclusively confirm the increased activity of intermediate rotators seen in previous studies. We split all rotators at Ro~0.2 into Prot<10 d and Prot>10 d bins to confirm short-period rotators exhibit higher superflare rates, larger flare energies, and higher starspot coverage than do long-period rotators, at p-values of 3.2 X 10^-5, 1.0 X 10^-5, and 0.01, respectively.

==> anc/evryflare_II_table_I.csv <==
tic_id, sectors, ra, dec, p_rot, p_rot_err, rossby_num, LS_pwr, phase_naught_time, evr_mag_ampl, evr_fracflux_dip, tess_rot_acc, tess_mag_ampl, tess_fracflux_dip, est_spot_temp, evr_spot_cover, mass, radius, teff, new_SpT
593228,5,71.84526,-27.8415,95.5,0.4,3.21,12,57751.049,0.013,0.024,no, , ,3200,0.04,0.59,0.56,3800,M0
593230,5,71.84526,-27.8415,95.5,0.4,3.21,12,57751.049,0.013,0.024,no, , ,3200,0.04,0.59,0.56,3800,M0
5656273,2,347.0817,-15.4098,0.4313,0.0002,0.01,57,58292.44,0.052,0.098,yes,0.019,0.035,3000,0.22,0.36,0.37,3400,M2.5
5796048,2,348.9343,-12.3647,0.5557,1e-05,0.01,33,57651.143,0.035,0.065,yes,0.021,0.039,3000,0.13,0.48,0.47,3600,M1.5
9210746,2,352.55716,-20.3916,7.482,0.004,0.12,14,57658.085,0.022,0.041,yes,0.006,0.012,2900,0.1,0.29,0.31,3400,M3
24662390,5,80.92147,-8.2824,13.4,0.7,0.49,9,58203.025,0.093,0.178,yes,0.005,0.009,3300,0.31,0.63,0.59,4100,K7
29853348,3,23.80831,-7.2144,0.703,0.0001,0.01,33,57639.188,0.08,0.152,yes,0.057,0.108,2900,0.36,0.29,0.31,3400,M3
32811633,6,86.45644,-27.1606,49.5,1.2,1.12,16,57402.092,0.091,0.174,long, , ,3000,0.37,0.42,0.42,3500,M2
33864387,most,65.41142,-72.5655,4.6133,0.0007,0.1,34,58143.255,0.04,0.075,yes,0.01,0.019,3000,0.16,0.42,0.42,3500,M2
43605290,5,75.48672,-6.9484,43.4,1.3,0.59,22,57813.019,0.051,0.096,harm,0.007,0.014,2900,0.24,0.24,0.27,3300,M3.5
44796808,4+5,62.41391,-26.8143,3.74,0.03,0.06,11,57401.102,0.04,0.075,yes,0.015,0.028,2900,0.18,0.29,0.31,3400,M3
50745582,6,83.01872,-3.0913,4.3742,0.0006,0.1,27,58159.047,0.045,0.084,yes,0.036,0.067,3000,0.18,0.42,0.42,3500,M2
55368621,1-6,77.4463,-60.0016,45.1,0.1,1.65,16,57699.241,0.026,0.048,no, , ,3300,0.08,0.63,0.59,4100,K7
71335815,1,331.21484,-47.5337,9.534,0.002,0.22,28,57610.053,0.054,0.101,yes,0.036,0.066,3000,0.22,0.42,0.42,3500,M2
77957301,5+6,79.34437,-35.3657,1.925,0.009,0.04,11,57746.101,0.017,0.031,prob, , ,3000,0.07,0.36,0.37,3400,M2.5
77959676,5+6,79.62111,-30.0256,1.6961,0.0002,0.06,25,57829.069,0.021,0.039,yes,0.006,0.011,3200,0.07,0.59,0.56,3800,M0
79566479,3+4,52.98208,-43.9871,2.9207,0.0003,0.1,27,57639.331,0.054,0.101,yes,0.038,0.071,3200,0.18,0.62,0.58,4000,K8
88479623,4,47.02903,-24.7596,0.918,0.001,0.02,23,57698.159,0.014,0.026,harm,0.019,0.035,3000,0.05,0.48,0.47,3600,M1.5
89205615,4,58.09812,-28.4386,0.3487,0.0001,0.01,13,57700.241,0.044,0.082,yes,0.038,0.072,3100,0.16,0.54,0.52,3700,M1
98796342,4,45.46199,-16.5934,104.0,3.008,2.73,12,58152.09,0.02,0.037,no, , ,3000,0.08,0.48,0.47,3600,M1.5
98796344,4,45.46199,-16.5934,104.0,3.0,2.73,12,58152.09,0.02,0.037,no, , ,3000,0.08,0.48,0.47,3600,M1.5
111184885,2,344.52609,-13.6438,18.0,0.6,0.64,9,57599.194,0.019,0.035,no, , ,3200,0.06,0.62,0.58,4000,K8
115242300,2,6.269,-36.7714,12.7,0.007,0.2,19,57662.214,0.032,0.06,yes,0.011,0.02,2900,0.14,0.29,0.31,3400,M3
117874959,2,9.89891,-38.2837,6.314,0.005,0.09,28,57686.276,0.033,0.061,yes,0.043,0.08,2900,0.16,0.24,0.27,3300,M3.5
140045537,1,329.41269,-51.0094,1.1,0.1,0.01,34,57613.11,0.019,0.035,yes,0.006,0.011,2800,0.1,0.2,0.23,3200,M4
140045538,1,329.42117,-51.0075,1.1238,0.0003,0.02,47,57613.037,0.019,0.035,yes,0.006,0.011,2900,0.08,0.29,0.31,3400,M3
140460192,3,20.51881,-33.6176,10.0,0.2,0.23,31,57953.418,0.031,0.058,beat,0.02,0.036,3000,0.12,0.42,0.42,3500,M2
141807839,most,92.87476,-72.227,5.548,0.001,0.09,12,57657.272,0.049,0.092,no, , ,2900,0.22,0.29,0.31,3400,M3
142206123,3,38.59391,-43.7975,1.5638,0.0004,0.02,51,57932.403,0.058,0.109,yes,0.03,0.056,2900,0.26,0.29,0.31,3400,M3
144406668,2,358.17545,-45.2318,0.7237,0.0003,0.03,29,57642.193,0.022,0.041,yes,0.024,0.044,3300,0.07,0.66,0.61,4200,K6
146819340,5,71.71471,-11.2803,2.7188,0.0008,0.03,33,57655.335,0.019,0.035,yes,0.007,0.012,2800,0.1,0.2,0.23,3200,M4
148098024,6,100.52568,-36.8685,0.35723,5e-05,0.01,35,57856.024,0.028,0.052,yes,0.006,0.012,2900,0.12,0.29,0.31,3400,M3
150185574,most,93.47279,-65.5168,29.67,0.05,0.46,24,58166.133,0.016,0.03,no, , ,2900,0.07,0.29,0.31,3400,M3
152502147,4+5,62.8737,-44.3018,25.75,0.05,0.4,10,58096.154,0.031,0.058,no, , ,2900,0.14,0.29,0.31,3400,M3
156084049,2,11.36781,-51.6261,25.2,0.1,0.66,17,57629.121,0.03,0.056,yes,0.007,0.012,3000,0.11,0.48,0.47,3600,M1.5
158624542,2+3,24.33769,-49.196,24.4,1.7,0.64,19,57722.171,0.011,0.02,harm,0.01,0.017,3000,0.04,0.48,0.47,3600,M1.5
160008866,4,51.1693,-39.073,22.4,1.5,0.35,6,57691.232,0.135,0.263,no, , ,2900,0.63,0.29,0.31,3400,M3
165941377,3,31.75787,-44.1107,6.759,0.006,0.11,9,57750.144,0.033,0.061,yes,0.012,0.021,2900,0.15,0.29,0.31,3400,M3
166808151,2+3,39.21582,-52.0507,0.7402,0.0006,0.01,71,57670.352,0.046,0.086,yes,0.033,0.061,2900,0.22,0.24,0.27,3300,M3.5
167440156,3,26.65523,-8.6501,3.622,0.006,0.06,6,58020.345,0.067,0.127,no, , ,2900,0.3,0.29,0.31,3400,M3
175490502,2,351.87076,-37.9031,70.1,0.4,1.33,9,57667.157,0.027,0.05,long, , ,3000,0.11,0.36,0.37,3400,M2.5
177255827,1-6,101.67841,-77.0,6.26,0.07,0.23,56,57846.049,0.022,0.041,beat,0.023,0.043,3300,0.07,0.63,0.59,4100,K7
177309077,1+4+6,103.24546,-74.2376,63.4,9.5,1.92,15,57817.186,0.065,0.123,prob, , ,3100,0.24,0.54,0.52,3700,M1
178947176,5,68.90124,-25.4606,2.7851,0.0004,0.04,25,57728.257,0.04,0.075,yes,0.012,0.023,2900,0.18,0.29,0.31,3400,M3
200364466,4+5+6,77.26495,-42.1553,1.605,0.007,0.03,8,57418.083,0.067,0.127,no, , ,3000,0.29,0.36,0.37,3400,M2.5
200368439,5+6,77.46538,-42.1288,3.6281,0.0005,0.1,31,57398.144,0.072,0.136,yes,0.026,0.048,3000,0.28,0.48,0.47,3600,M1.5
201426753,6,92.3298,-35.8254,1.7177,6e-05,0.04,28,57682.321,0.025,0.046,yes,0.022,0.041,3000,0.1,0.42,0.42,3500,M2
201753428,2+3,33.24275,-58.8551,1.6,0.0004,0.03,19,57979.238,0.037,0.069,yes,0.01,0.019,2900,0.16,0.29,0.31,3400,M3
201919099,2+3,40.63832,-57.6606,7.373,0.002,0.26,28,57752.082,0.053,0.1,yes,0.044,0.083,3200,0.18,0.62,0.58,4000,K8
206327795,1,354.07498,-48.5878,7.9,0.2,0.25,11,58012.294,0.008,0.015,no, , ,3100,0.03,0.56,0.54,3800,M0.5
206327797,1,354.06781,-48.5846,38.9,0.1,0.88,8,58019.302,0.011,0.02,long, , ,3000,0.04,0.42,0.42,3500,M2
206556127,1,333.66052,-21.6977,2.2044,7e-05,0.07,22,57936.264,0.034,0.063,yes,0.022,0.04,3100,0.12,0.56,0.54,3800,M0.5
207199350,2+3+4,47.43713,-57.5494,5.95,0.1,0.16,25,58077.234,0.035,0.065,yes,0.014,0.027,3000,0.13,0.48,0.47,3600,M1.5
219315573,1,320.30832,-59.4634,9.785,0.01,0.13,12,57934.349,0.088,0.168,no, , ,2900,0.42,0.24,0.27,3300,M3.5
220044948,6,83.43519,1.9455,18.4,0.4,0.42,7,58028.337,0.026,0.048,no, , ,3000,0.1,0.42,0.42,3500,M2
220433363,most,73.38014,-55.8599,0.84891,7e-05,0.02,32,57694.189,0.023,0.043,yes,0.013,0.024,3000,0.09,0.42,0.42,3500,M2
220433364,most,73.38014,-55.8599,0.84891,7e-05,0.02,32,57694.189,0.023,0.043,yes,0.013,0.024,3000,0.09,0.42,0.42,3500,M2
220539110,1+2+3,43.44683,-61.5879,0.7728,0.0002,0.02,25,57466.06,0.021,0.039,yes,0.014,0.025,3000,0.08,0.48,0.47,3600,M1.5
220622233,5+6,84.85446,-42.7552,5.3915,0.0005,0.16,58,57827.028,0.044,0.082,yes,0.02,0.036,3100,0.16,0.54,0.52,3700,M1
224225152,2,353.00146,-39.2944,3.493,0.0005,0.05,21,57982.325,0.036,0.067,yes,0.009,0.017,2900,0.16,0.29,0.31,3400,M3
229807000,1,352.24075,-68.043,0.3746,0.0002,0.01,29,57905.243,0.022,0.041,yes,0.02,0.037,3000,0.09,0.36,0.37,3400,M2.5
231020638,2+3,27.73764,-58.7343,1.6398,0.0002,0.02,18,57635.093,0.048,0.09,yes,0.018,0.032,2800,0.24,0.2,0.23,3200,M4
231799463,4+5+6,78.25721,-70.4581,2.1392,0.0002,0.05,10,57834.018,0.019,0.035,prob, , ,3000,0.08,0.42,0.42,3500,M2
231835378,1+2,24.42091,-64.4495,9.584,0.002,0.15,14,57671.204,0.07,0.133,no, , ,2900,0.31,0.29,0.31,3400,M3
231867117,1+2,6.03841,-62.1845,1.7498,0.0001,0.03,23,58022.233,0.026,0.048,yes,0.027,0.049,3000,0.11,0.36,0.37,3400,M2.5
232077453,1+2,29.445,-67.6336,29.4,1.5,0.46,21,58139.077,0.057,0.107,harm,0.004,0.008,2900,0.25,0.29,0.31,3400,M3
232496036,6,93.64495,2.506,1.4,0.1,0.03,7,58182.042,0.046,0.086,no, , ,3000,0.19,0.42,0.42,3500,M2
234506911,1+2,12.39961,-63.795,4.9219,0.0006,0.13,30,58020.089,0.086,0.164,yes,0.034,0.062,3000,0.34,0.48,0.47,3600,M1.5
234509975,1+2,13.0422,-61.9226,14.23,0.02,0.27,18,57980.246,0.039,0.073,yes,0.007,0.012,3000,0.16,0.36,0.37,3400,M2.5
246897668,5,73.10179,-16.8233,13.04,0.08,0.2,10,57798.05,0.019,0.035,no, , ,2900,0.08,0.29,0.31,3400,M3
250136335,5,63.44169,-5.1518,6.84,0.1,0.11,9,57670.27,0.216,0.438,no, , ,2900,1.04,0.29,0.31,3400,M3
259573397,3+4+5,72.00297,-50.6904,8.58,0.08,0.23,25,57981.384,0.033,0.061,yes,0.016,0.03,3000,0.13,0.48,0.47,3600,M1.5
261525246,1,336.36688,-67.8693,14.3,0.3,0.6,12,57982.257,0.025,0.046,no, , ,3400,0.07,0.7,0.63,4400,K5
262039241,2,339.69061,-20.6164,4.19,0.04,0.09,24,57567.401,0.015,0.028,beat,0.011,0.02,3000,0.06,0.42,0.42,3500,M2
266680732,3,28.29837,-21.0952,2.8477,0.0002,0.04,25,58001.398,0.042,0.078,yes,0.018,0.033,2900,0.2,0.24,0.27,3300,M3.5
266998480,1,3.75875,-72.8427,1.29027,4e-05,0.03,12,57698.147,0.016,0.03,yes,0.006,0.01,3000,0.06,0.48,0.47,3600,M1.5
270298604,1,330.83221,-25.3657,16.49,0.02,0.53,9,57640.073,0.028,0.052,no, , ,3100,0.1,0.56,0.54,3800,M0.5
270357196,1,335.10364,-27.0982,20.7,0.7,0.54,9,57598.372,0.073,0.138,prob, , ,3000,0.29,0.48,0.47,3600,M1.5
272232401,3+4+6,117.30173,-76.7025,2.8305,0.0005,0.07,35,57741.135,0.024,0.044,yes,0.01,0.019,3000,0.09,0.48,0.47,3600,M1.5
273416539,1,341.64532,-73.8976,1.6481,0.0001,0.05,9,57721.044,0.032,0.06,yes,0.017,0.031,3100,0.12,0.54,0.52,3700,M1
274017928,1,42.28177,-84.3517,5.154,0.002,0.14,12,57398.218,0.043,0.08,yes,0.009,0.017,3000,0.17,0.48,0.47,3600,M1.5
278783525,1,335.81708,-39.7575,11.98,0.07,0.4,8,58035.072,0.02,0.037,yes,0.006,0.011,3200,0.07,0.59,0.56,3800,M0
279536939,5,59.27955,-12.9896,2.3328,0.0003,0.04,9,57719.308,0.042,0.078,yes,0.013,0.024,3000,0.18,0.36,0.37,3400,M2.5
279536940,5,59.27955,-12.9896,2.3328,0.0003,0.04,9,57719.308,0.042,0.078,yes,0.013,0.024,3000,0.18,0.36,0.37,3400,M2.5
293507177,1,351.54623,-73.3972,0.5698,0.0001,0.01,25,57906.373,0.021,0.039,yes,0.01,0.019,3000,0.08,0.42,0.42,3500,M2
294750180,most,71.04477,-70.3236,20.07,0.01,0.53,6,57598.421,0.011,0.02,yes,0.005,0.009,3000,0.04,0.48,0.47,3600,M1.5
294754396,1-6,71.00549,-66.4006,7.82,0.002,0.15,44,57702.282,0.045,0.084,yes,0.019,0.034,3000,0.19,0.36,0.37,3400,M2.5
300443029,most,111.615,-70.8268,36.9,0.1,0.97,9,57635.256,0.059,0.111,prob, , ,3000,0.23,0.48,0.47,3600,M1.5
302514873,4,34.85918,-13.3496,9.658,0.007,0.32,13,58073.152,0.024,0.044,no, , ,3200,0.08,0.59,0.56,3800,M0
302965929,1+5,62.11373,-78.7459,3.0866,0.0004,0.07,34,57445.185,0.026,0.048,yes,0.037,0.068,3000,0.1,0.42,0.42,3500,M2
304032310,1,24.86962,-75.6035,11.574,0.005,0.18,22,57936.428,0.056,0.105,yes,0.023,0.043,2900,0.25,0.29,0.31,3400,M3
306574570,most,119.38724,-71.2477,44.3,1.3,0.69,14,57686.282,0.014,0.026,no, , ,2900,0.06,0.29,0.31,3400,M3
306934657,most,122.85538,-68.5019,52.6,0.4,1.77,10,57721.281,0.023,0.043,yes,0.047,0.089,3200,0.08,0.59,0.56,3800,M0
307434940,2+5+6,125.83057,-71.0388,33.7,1.4,1.13,8,57829.308,0.026,0.048,no, , ,3200,0.09,0.59,0.56,3800,K4
308453663,most,120.88528,-65.2869,40.9,4.6,1.3,13,57477.118,0.012,0.022,prob, , ,3100,0.04,0.56,0.54,3800,M0.5
309702890,most,79.70611,-65.0245,40.1,1.4,1.28,14,57505.02,0.019,0.035,yes,0.004,0.007,3100,0.07,0.56,0.54,3800,M0.5
316805931,2,355.24612,-31.1627,12.094,0.008,0.37,16,57636.202,0.024,0.044,yes,0.012,0.023,3100,0.09,0.54,0.52,3700,M1
325525541,1,359.73676,-83.6632,14.008,0.006,0.51,31,57739.158,0.03,0.056,yes,0.021,0.039,3300,0.1,0.63,0.59,4100,K7
333680372,5,56.84781,-1.9729,3.879,0.001,0.09,13,57669.357,0.031,0.058,yes,0.017,0.031,3000,0.12,0.42,0.42,3500,M2
355766445,1+2,3.86547,-64.2487,3.6927,0.0005,0.07,25,57961.403,0.048,0.09,yes,0.032,0.06,3000,0.2,0.36,0.37,3400,M2.5
355767588,1+2,4.54733,-60.827,29.0,0.7,1.06,20,58277.416,0.031,0.058,yes,0.013,0.024,3300,0.1,0.63,0.59,4100,K7
358709960,most,72.35223,-63.8914,45.11,0.09,1.56,16,58067.202,0.102,0.196,prob, , ,3200,0.35,0.6,0.57,3900,K9
369707376,1+2+3,32.81697,-63.2294,88.8,0.9,1.39,6,57398.052,0.048,0.09,no, , ,2900,0.21,0.29,0.31,3400,M3
381949410,4+5+6,76.5436,-58.4746,5.346,0.002,0.12,31,57419.111,0.05,0.094,beat,0.019,0.034,3000,0.2,0.42,0.42,3500,M2
382043650,most,79.19133,-54.1713,104.0,3.8,1.41,7,57805.084,0.166,0.329,no, , ,2900,0.83,0.24,0.27,3300,M3.5
382552502,3,35.68487,-60.3799,0.58,0.02,0.01,20,58080.042,0.027,0.05,yes,0.024,0.044,2900,0.12,0.29,0.31,3400,M3
389660501,1,321.33704,-43.5121,7.45,0.05,0.26,17,57658.012,0.031,0.058,yes,0.027,0.05,3200,0.1,0.62,0.58,4000,K8
392756613,1,327.27884,-72.1032,6.98,0.07,0.23,15,57400.058,0.012,0.022,yes,0.01,0.019,3200,0.04,0.59,0.56,3800,M0
394137224,1,4.34944,-66.7534,6.66,0.001,0.13,30,57612.42,0.054,0.101,yes,0.046,0.087,3000,0.23,0.36,0.37,3400,M2.5
403237836,1,330.72754,-64.6792,0.4268,0.0003,0.01,52,57695.238,0.047,0.088,yes,0.026,0.047,2900,0.21,0.29,0.31,3400,M3
406277015,1,326.12616,-60.9775,4.5634,0.0006,0.1,27,57640.007,0.038,0.071,yes,0.028,0.051,3000,0.15,0.42,0.42,3500,M2
409141581,1,312.08118,-28.0248,2.7274,0.0004,0.07,19,58261.395,0.033,0.061,yes,0.011,0.021,3000,0.13,0.48,0.47,3600,M1.5
422692632,4,30.44534,1.286,6.0,0.001,0.2,19,57670.21,0.073,0.138,yes,0.036,0.066,3200,0.26,0.59,0.56,3800,M0
422692635,4,30.44534,1.286,6.0,0.001,0.2,19,57670.21,0.073,0.138,yes,0.036,0.066,3200,0.26,0.59,0.56,3800,M0
423389014,4,29.19663,-0.3533,0.5426,0.0004,0.01,34,57969.41,0.058,0.109,yes,0.011,0.02,3000,0.24,0.42,0.42,3500,M2
425933644,1+2,3.69602,-60.0585,93.3,8.4,2.11,8,58286.312,0.014,0.026,no, , ,3000,0.06,0.42,0.42,3500,M2
427346731,6,83.49922,-2.359,7.31,0.08,0.11,15,57797.03,0.068,0.129,yes,0.022,0.042,2900,0.31,0.29,0.31,3400,M3
431589361,1+2+6,50.75692,-74.3164,95.5,2.8,3.21,9,57783.214,0.091,0.174,no, , ,3200,0.32,0.59,0.56,3800,M0
434101713,2,353.129,-12.2647,5.682,0.0004,0.11,35,57668.037,0.046,0.086,yes,0.052,0.098,3000,0.19,0.36,0.37,3400,M2.5
441398770,1,310.46426,-32.4369,6.5,0.5,0.15,6,57635.238,0.024,0.044,no, , ,3000,0.1,0.42,0.42,3500,M2
441499423,4,46.56125,-12.7151,1.0998,0.0005,0.03,39,57697.131,0.04,0.075,yes,0.038,0.07,3100,0.15,0.54,0.52,3700,M1
471016669,2,359.33569,-12.98,7.627,0.002,0.09,12,57633.15,0.03,0.056,yes,0.008,0.015,2800,0.15,0.2,0.23,3200,M4

